Tachyonic de Sitter solutions of 10d type II supergravities

Cosmological models of the early or late universe exhibit (quasi) de Sitter space-times with different stability properties. Considering models derived from string theory, the swampland program does not provide for now a definite characterisation of this stability. In this work we focus on de Sitter solutions of 10d type II supergravities, candidates for classical de Sitter string backgrounds: surprisingly, all known examples are unstable with $\eta_V < -1$. We aim at proving the existence of such a systematic tachyon, and getting formally a bound on the value of $\eta_V$. To that end, we develop three methods, giving us various sufficient conditions for having a tachyon upon assumptions, in analogy with de Sitter no-go theorems. Our analysis eventually indicates the existence of variety of different tachyons, and related bounds on $\eta_V$. We use this knowledge to find 10 new de Sitter solutions of type IIB supergravity, that have tachyons of a different kind, higher $\eta_V$ values and new 6d geometries. One solution even appears to be stable, with however non-compact extra dimensions.

==> anc/ListSolutions.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    254531,       6420]
NotebookOptionsPosition[    248749,       6350]
NotebookOutlinePosition[    249122,       6366]
CellTagsIndexPosition[    249079,       6363]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "We", " ", "give", " ", "here", " ", "the", " ", "list", " ", "of", " ", 
    "de", " ", "Sitter", " ", "solutions", " ", "of", " ", "10", "d", " ", 
    "type", " ", "IIB", " ", "supergravity", " ", "with", " ", 
    RowBox[{"O5", "/", "D5"}]}], ",", " ", 
   RowBox[{"obtained", " ", "in", " ", 
    RowBox[{"arXiv", ":", 
     RowBox[{"2005.12930", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"solutions", " ", "1"}], "-", "17"}], ")"}], " ", "and", " ", 
      "in", " ", "arXiv"}], ":", 
     RowBox[{"2101.06251", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"solutions", " ", "18"}], "-", "27"}], ")"}], ".", " ", 
       "We"}], " ", "also", " ", "give", " ", "one", " ", "Minkowski", " ", 
      "solution", " ", "obtained", " ", "in", " ", 
      RowBox[{"arXiv", ":", 
       RowBox[{
        RowBox[{"2005.12930", ".", " ", "For"}], " ", "each", " ", 
        "solution"}]}]}]}]}], ",", " ", 
   RowBox[{"the", " ", "data", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"structure", " ", "constants"}], ",", " ", 
      RowBox[{"flux", " ", "components"}], ",", " ", 
      RowBox[{"source", " ", "contributions"}]}], ")"}], " ", "is", " ", 
    "given", " ", "in", " ", 
    RowBox[{"SOL", ".", " ", "We"}], " ", "give", " ", "in", " ", "addition", 
    " ", "the", " ", "4", "d", " ", "Ricci", " ", "scalar", " ", "R4"}], ",", 
   " ", 
   RowBox[{"and", " ", "the", " ", "6", "d", " ", "one", " ", 
    RowBox[{"R6", ".", " ", "Regarding"}], " ", "the", " ", "stability", " ", 
    "of", " ", "de", " ", "Sitter", " ", "solutions"}], ",", " ", 
   RowBox[{
   "we", " ", "use", " ", "the", " ", "Mass", " ", "Matrix", " ", "for", " ", 
    "4", " ", "fields"}], ",", " ", 
   RowBox[{"obtained", " ", "with", " ", "V", 
    RowBox[{"(", 
     RowBox[{"\[Rho]", ",", "\[Tau]", ",", "\[Sigma]1", ",", "\[Sigma]2"}], 
     ")"}]}], ",", " ", 
   RowBox[{
   "and", " ", "compute", " ", "from", " ", "it", " ", "the", " ", 
    "parameter", " ", 
    RowBox[{"eta", ".", " ", "We"}], " ", "also", " ", "give", " ", "the", 
    " ", "eigensystem"}], ",", " ", 
   RowBox[{"namely", " ", "the", " ", "4", " ", "eigenvalues", " ", 
    RowBox[{"(", 
     RowBox[{"i", ".", "e", ".", " ", 
      RowBox[{"masses", "^", "2"}]}], ")"}], " ", "followed", " ", "by", " ", 
    "the", " ", "4", " ", "corresponding", " ", 
    RowBox[{"eigenvectors", ".", " ", "For"}], " ", "a", " ", "few", " ", 
    "solutions"}], ",", " ", 
   RowBox[{"we", " ", "also", " ", "give", " ", "eta2"}], ",", " ", 
   RowBox[{"when", " ", "it", " ", "is", " ", 
    RowBox[{"negative", ".", " ", "This"}], " ", "parameter", " ", "is", " ", 
    "obtained", " ", "from", " ", "the", " ", "Mass", " ", "Matrix", " ", 
    "for", " ", "2", " ", "fields"}], ",", " ", 
   RowBox[{"namely", " ", "from", " ", "V", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Rho]", ",", "\[Tau]"}], ")"}], ".", " ", "We"}], " ", 
    "refer", " ", "to", " ", "the", " ", "papers", " ", "for", " ", "more", 
    " ", 
    RowBox[{"details", "."}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.8142667578732147`*^9, 3.814266791175517*^9}, {
   3.827332818299162*^9, 3.8273328191822834`*^9}, {3.8291911228189716`*^9, 
   3.829191612602949*^9}, {3.8291916451145096`*^9, 3.829191701079034*^9}, {
   3.8291918116329308`*^9, 3.8291919421802073`*^9}, {3.829220021677126*^9, 
   3.8292200260844026`*^9}, {3.8292269059668617`*^9, 3.82922691470605*^9}, 
   3.8292369064507833`*^9, {3.8292768488805265`*^9, 3.829276850575296*^9}, {
   3.829276968462022*^9, 3.829277018489517*^9}, {3.829277103038395*^9, 
   3.8292771059246845`*^9}, {3.8292772149688096`*^9, 
   3.8292772314205294`*^9}, {3.829277262704999*^9, 
   3.8292773922765503`*^9}},ExpressionUUID->"8e83180a-c8b2-4fa1-b343-\
1cd0640f5b28"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.781868665358759*^9, {3.829226964241872*^9, 3.829226980024268*^9}, 
   3.829227023947153*^9},ExpressionUUID->"470a2cf7-d811-4f38-89ad-\
9717cdb047ca"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "1", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"SOL", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "0.47703843366938947`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "0.30751475680094936`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.05384839456178512`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", "0.06796358293023237`"}], 
       ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", 
        RowBox[{"-", "0.16336808097605232`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.029423115119653377`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.04253116609291445`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.07150697912013824`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.2590813552624468`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0029427771177840257`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.011609475578509847`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.02665610215743507`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.05682394115185561`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.08925518328384918`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.020459415438024174`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.10651839851465467`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.009743926676925916`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.20034333051855957`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.01963283121940331`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.075637941808579`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.060835286127643676`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.07836071951352888`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.045623308817457485`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.019626203510874875`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.012723367274398868`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        "0.00620246041014094`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.013863621968633695`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.042311347791583465`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.06163342773502869`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        "0.01668903997355364`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.05175363693154445`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.1699115525136697`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.03757267519519748`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0012195040730362912`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        "0.00029435915023538577`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.04673783165955387`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        "0.011281396032484332`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0005073320669886995`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        "0.00012245784120601023`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.019443642105577266`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        "0.004693230710930217`"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", " ", "=", " ", "0.01148198973420142`"}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", " ", "=", " ", 
     RowBox[{"-", "0.06246096168375859`"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eta", "=", " ", 
     RowBox[{"-", "2.85443277069756"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eta2", "=", 
     RowBox[{"-", "0.465529115351468`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eigensystem", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "0.08658617109843317`", ",", "0.04862295373438526`", ",", 
         "0.044430789476360213`", ",", 
         RowBox[{"-", "0.008193641942529362`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.8709295973734246`"}], ",", "0.4749345082564367`", 
           ",", 
           RowBox[{"-", "0.12254412067787326`"}], ",", 
           "0.030029781442230705`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.8108281586779841`"}], ",", "0.023479347824649045`",
            ",", "0.5708256210177215`", ",", 
           RowBox[{"-", "0.12713979593475627`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.2577163906130942`"}], ",", 
           RowBox[{"-", "0.4385317013247537`"}], ",", "0.4420110810382369`", 
           ",", "0.7388493846393763`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.5119986279823162`"}], ",", 
           RowBox[{"-", "0.8344124497220934`"}], ",", 
           RowBox[{"-", "0.15941937593287395`"}], ",", 
           RowBox[{"-", "0.12727423647452657`"}]}], "}"}]}], "}"}]}], "}"}]}],
     ";"}]}]}]], "Input",
 CellChangeTimes->{{3.781868460410781*^9, 3.7818684763614283`*^9}, {
   3.7818685084256353`*^9, 3.7818685209055157`*^9}, {3.7818686052254887`*^9, 
   3.781868654425931*^9}, {3.7818686846198072`*^9, 3.7818687692576313`*^9}, {
   3.781868801193533*^9, 3.781868861449712*^9}, {3.783772037669839*^9, 
   3.7837720399572973`*^9}, {3.783772111415593*^9, 3.78377212010113*^9}, {
   3.783923756127483*^9, 3.7839238423360453`*^9}, {3.787403617559043*^9, 
   3.787403648828828*^9}, {3.788850750721461*^9, 3.7888507760298576`*^9}, {
   3.788851445487892*^9, 3.7888514550922165`*^9}, {3.789132727142481*^9, 
   3.7891328452358356`*^9}, {3.789298187700262*^9, 3.7892981903448467`*^9}, {
   3.7915444523113303`*^9, 3.791544503789198*^9}, {3.827332882749752*^9, 
   3.8273328910567884`*^9}, {3.8291922273956804`*^9, 
   3.8291922304837656`*^9}, {3.8292200538111115`*^9, 3.8292201038063602`*^9}, 
   3.829227031712742*^9, 3.8292767570453243`*^9, 
   3.829276819973157*^9},ExpressionUUID->"e684c2af-11f3-42bf-854b-\
07e4b8309240"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.781868665358759*^9, {3.829226964241872*^9, 3.829226980024268*^9}, 
   3.829227023947153*^9},ExpressionUUID->"ba126bf4-6f0c-4680-a530-\
769e9ede3221"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "2", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"SOL", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "0.46469061803861333`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "0.41829737630365454`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.13526639332289242`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "0.054338104055192855`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", "0.09418979434260309`"}], 
       ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.19696063236117825`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.02907739484205751`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.1443894669922469`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.018361202487691828`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.14503577947700913`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.023914256534443314`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.1402972097784388`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.014180385470513729`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0061166164257786485`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        "0.01967763157266294`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.007239203868848784`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.029453279189037156`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.04327391339841143`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.12877475248483763`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.005347253172277918`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.19336755070719117`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.11672470088143914`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.09597803378298335`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.128559746546082`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.07378066237417245`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.07544060506952328`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        "0.10485491905472841`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.017193248226217057`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        "0.1079647553383869`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        "0.07063679695245961`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.11098474227564856`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.03307068013315874`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0918821914609421`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.028107506694376963`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.02794897904776337`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", 
        "0.08477800876066932`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        "0.08429985684347369`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.016215224103108983`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.01612376948408623`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", 
        "0.048908443783975734`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        "0.04863259788355653`"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", " ", "=", "0.01047982300212602`"}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", " ", "=", " ", 
     RowBox[{"-", "0.07211769446618177`"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eta", " ", "=", " ", 
     RowBox[{"-", "2.7030083443109616`"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eta2", "=", 
     RowBox[{"-", "1.0463214793696567`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eigensystem", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "0.12191658526941529`", ",", "0.054897640532178583`", ",", 
         "0.02208977685764057`", ",", 
         RowBox[{"-", "0.007081762255412597`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.3785779773380233`"}], ",", "0.5223510996253012`", 
           ",", 
           RowBox[{"-", "0.6986242527210594`"}], ",", 
           RowBox[{"-", "0.30943851942644574`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.6607666116374171`"}], ",", "0.634187410124432`", 
           ",", "0.13118132909217683`", ",", 
           RowBox[{"-", "0.37945391377937066`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.8965957786994195`"}], ",", "0.2570633272382533`", 
           ",", "0.14340933483330814`", ",", "0.33085981637280804`"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
          "0.5980136234116245`", ",", "0.785442747515746`", ",", 
           "0.08365055279030989`", ",", "0.13587487481830995`"}], "}"}]}], 
        "}"}]}], "}"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.7818686725054207`*^9, 3.781868673321309*^9}, {
   3.781935392120789*^9, 3.781935400319532*^9}, {3.781935442028558*^9, 
   3.781935517004632*^9}, {3.781935640493222*^9, 3.781935641262821*^9}, {
   3.7837721523732452`*^9, 3.7837721562932034`*^9}, {3.7839238940963087`*^9, 
   3.78392389444839*^9}, {3.7839239403672743`*^9, 3.783923944127265*^9}, {
   3.787403704807104*^9, 3.787403709959383*^9}, {3.7888507880008125`*^9, 
   3.7888508007617226`*^9}, {3.7891329716902514`*^9, 
   3.7891329743641367`*^9}, {3.7892981960166807`*^9, 
   3.7892981970554733`*^9}, {3.7915445282274284`*^9, 
   3.7915445321512194`*^9}, {3.8273329103139267`*^9, 3.827332915050374*^9}, {
   3.82921018944948*^9, 3.82921019281551*^9}, {3.829220121125129*^9, 
   3.829220127811511*^9}, 3.8292271167067027`*^9, 3.829276758004303*^9, 
   3.829276820756935*^9},ExpressionUUID->"d3b58a33-7a24-47b0-8ab6-\
de52227fe9aa"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.781868665358759*^9, {3.829227068245167*^9, 3.8292270807035537`*^9}, 
   3.8292271113602524`*^9},ExpressionUUID->"5c2f097a-08ef-46f8-a901-\
987cfe502918"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "3", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"SOL", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "0.7255356887832097`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "0.5627534253042494`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.110836172962039`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "0.04669659960219558`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", 
        RowBox[{"-", "0.14894340703350104`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.3778016007933305`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.05307572775423239`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.07892410308725886`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.001618138085543921`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.006741453319019848`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.015911799465428908`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.003650697558798346`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0033429912163793324`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.011276488170913928`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        "0.04606529291832264`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.028408032081863474`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.039203684569741236`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.03655532969735001`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.1165968271081647`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.13274647215875457`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.2561252293645052`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.007093466733084686`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.02262531130542618`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.07585535488018758`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.07762096852393141`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        "0.05534271284062159`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        "0.0774412254807741`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.08687985719380985`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.23348405487722632`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.012378320722995379`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.003401182340225875`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.06379019062965895`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.017527585098535515`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.009862983651248011`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.05082770283383639`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        "0.0030922335376799863`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        "0.015935454513922517`"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", " ", "=", "0.01977159534542594`"}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", " ", "=", " ", 
     RowBox[{"-", "0.11559611598868054`"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eta", " ", "=", 
     RowBox[{"-", "2.933383587725867`"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eta2", "=", 
     RowBox[{"-", "1.1819538603491377`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eigensystem", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "0.12019881737272693`", ",", "0.0746608573241147`", ",", 
         "0.04229313118559332`", ",", 
         RowBox[{"-", "0.01449941832235739`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.6087558494324079`"}], ",", "0.642074577278462`", 
           ",", 
           RowBox[{"-", "0.42992737700104827`"}], ",", 
           RowBox[{"-", "0.1797748689319795`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.6372113453122358`", ",", 
           RowBox[{"-", "0.495474539163044`"}], ",", 
           RowBox[{"-", "0.24284504363916934`"}], ",", "0.538045506650162`"}],
           "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.8828828642563008`", ",", 
           RowBox[{"-", "0.1523719764854037`"}], ",", 
           RowBox[{"-", "0.281114222626224`"}], ",", 
           RowBox[{"-", "0.34391194021402555`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.5717993090800311`"}], ",", 
           RowBox[{"-", "0.7971402386317975`"}], ",", 
           RowBox[{"-", "0.13710170755164328`"}], ",", 
           RowBox[{"-", "0.1371718333917854`"}]}], "}"}]}], "}"}]}], "}"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.781935644604725*^9, 3.781935730433676*^9}, {
   3.781936098449871*^9, 3.7819361012150373`*^9}, {3.7837721935414133`*^9, 
   3.783772203845149*^9}, {3.78392399217546*^9, 3.783923994958996*^9}, {
   3.787403776038962*^9, 3.787403781783101*^9}, {3.7888508133690147`*^9, 
   3.788850827212974*^9}, {3.789133025678427*^9, 3.7891330272454967`*^9}, {
   3.789205264660029*^9, 3.789205268906164*^9}, {3.789281706082548*^9, 
   3.789281756725149*^9}, {3.7892982012015705`*^9, 3.789298204424937*^9}, {
   3.7915445498760247`*^9, 3.7915445522809863`*^9}, {3.827332923509718*^9, 
   3.827332951515316*^9}, {3.8292102091603236`*^9, 3.829210211985074*^9}, 
   3.8292201389695964`*^9, 3.829227166328253*^9, 3.8292767586558857`*^9, 
   3.8292768213442326`*^9},ExpressionUUID->"f401e27d-7ec6-4309-bda6-\
f13ff6035ded"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.781868665358759*^9, {3.829227155680667*^9, 
   3.8292271721231756`*^9}},ExpressionUUID->"f4e5cbc0-c836-472d-b393-\
c21bb1e8191b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "4", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"SOL", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "0.3597184426051948`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "0.5285363581946759`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.06160745349746778`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "0.05561630076056261`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", 
        RowBox[{"-", "0.08961600966486592`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.2955001718894531`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.14474826763605958`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.05322362841140362`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.017370292893053436`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.03680816653570446`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0332519675293307`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.04381063710710171`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.014832534046572804`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.004483841654785099`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        "0.014821802795710375`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.012419828791810894`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.009306353587774095`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.021655894027921757`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.0447916251832061`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.02606668035835744`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.20639787595583617`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.01852752766605369`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.033604456283801265`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.05014040816054876`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.01334175852552511`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.057578548819292696`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        "0.011876377469974183`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.18459248118808727`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.18172417150617975`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        "0.008602827699969446`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        "0.04068891666154448`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.014330140159707504`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        "0.052752683446750694`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0008375801362103446`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.021022185625618618`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0009260995059597906`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.02324390811148236`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        "0.0005198078885764684`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        "0.013046510358708198`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", 
        "0.0005747436071999812`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        "0.014425326336371233`"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", " ", "=", "0.010643551060124101`"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", " ", "=", " ", 
     RowBox[{"-", "0.07929050448278162`"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eta", " ", "=", " ", 
     RowBox[{"-", "2.896607096456364`"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eta2", "=", 
     RowBox[{"-", "1.0778171528411509`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eigensystem", " ", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "0.08116722944995841`", ",", "0.04634887571602356`", ",", 
         "0.01883122377829415`", ",", 
         RowBox[{"-", "0.007707546383062699`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.5811265193741144`"}], ",", "0.6837481499067247`", 
           ",", 
           RowBox[{"-", "0.1844059983917292`"}], ",", 
           RowBox[{"-", "0.40096740981831397`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.37707347456225604`"}], ",", "0.4173912360032483`", 
           ",", 
           RowBox[{"-", "0.8019969054529542`"}], ",", 
           "0.20100028490804078`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.8933866966746661`"}], ",", "0.2066719064674515`", 
           ",", "0.26279508597461576`", ",", "0.30014275948193575`"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
          "0.5994183991445132`", ",", "0.7751290834939409`", ",", 
           "0.12970892712708823`", ",", "0.15181594419695146`"}], "}"}]}], 
        "}"}]}], "}"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.781935854742827*^9, 3.781935855194848*^9}, 
   3.781936064586788*^9, {3.781936126363858*^9, 3.781936208753634*^9}, {
   3.783772223749324*^9, 3.7837722268534193`*^9}, {3.783924024831403*^9, 
   3.7839240283513327`*^9}, {3.787403819734939*^9, 3.787403824743137*^9}, {
   3.7888508357432013`*^9, 3.7888508417211843`*^9}, {3.789133074035162*^9, 
   3.7891330778822365`*^9}, {3.789298219605456*^9, 3.789298221043352*^9}, {
   3.7915445742887077`*^9, 3.791544576280175*^9}, {3.827332959150237*^9, 
   3.827332963570099*^9}, {3.8292102226190996`*^9, 3.8292102252159433`*^9}, {
   3.829220148440138*^9, 3.8292201593437767`*^9}, 3.8292281888573065`*^9, 
   3.829276759275733*^9, 
   3.8292768219045024`*^9},ExpressionUUID->"0a8073f9-4050-4129-be3b-\
08297a05e39a"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.781868665358759*^9, {3.829228178582477*^9, 
   3.8292281921347275`*^9}},ExpressionUUID->"b4a2ee7d-ff26-44da-85be-\
c6f9b4325093"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "5", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"SOL", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"f", "[", 
          RowBox[{"2", ",", "4", ",", "6"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "0.5488027882061257`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "0.4980128587647599`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.09235012475415227`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "0.1363020987644994`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", 
        RowBox[{"-", "0.03553468349024065`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.05890210488750081`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.3297608063563554`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.01112598231355437`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.10210005331168115`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0067774111802081346`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.0038507098744589704`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.005905997283303144`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.041183486555807954`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        "0.015757799246233665`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.03481644102963915`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.01838942432414268`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.12992846642011882`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.03387304357351348`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.20815823916546078`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.095049013875841`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.025630855478168124`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.006682100607816115`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.045319721288811385`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.05452545881640789`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.2229667518614565`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.09954768686224924`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        "0.0012518761060537275`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        "0.018843304351721987`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.006346036430426258`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        "0.09552087088127698`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        "0.0025088680447341526`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        "0.012718006146161927`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.009623386123992215`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.04878306937214654`"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", " ", "=", "0.016346232563438118`"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", " ", "=", " ", 
     RowBox[{"-", "0.0941376544340389`"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eta", "=", 
     RowBox[{"-", "2.9703019564662956`"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eta2", "=", 
     RowBox[{"-", "1.2315024595264843`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eigensystem", " ", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "0.09111404394397128`", ",", "0.06550901374933484`", ",", 
         "0.034360421904958804`", ",", 
         RowBox[{"-", "0.012138311641008398`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0.6308470466499894`", ",", 
           RowBox[{"-", "0.6472385076624195`"}], ",", "0.29952599976309396`", 
           ",", "0.3056116709123349`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.2793898906345476`"}], ",", "0.1717864832435363`", 
           ",", 
           RowBox[{"-", "0.5439542601971123`"}], ",", "0.7723629043393048`"}],
           "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.8925549675170744`", ",", 
           RowBox[{"-", "0.16835218421353962`"}], ",", 
           RowBox[{"-", "0.32891915080663026`"}], ",", 
           RowBox[{"-", "0.25848668101813255`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0.5695334327375337`", ",", "0.7988169735779164`", ",", 
           "0.14606244200079946`", ",", "0.12723550901687392`"}], "}"}]}], 
        "}"}]}], "}"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.781936398081674*^9, 3.781936503296637*^9}, 
   3.783924093328415*^9, {3.783924157407346*^9, 3.783924161551548*^9}, {
   3.783924282831779*^9, 3.7839243036806717`*^9}, {3.787403870726944*^9, 
   3.7874038749511213`*^9}, 3.7880945231251593`*^9, {3.788850848018381*^9, 
   3.788850855931219*^9}, {3.7891331611079984`*^9, 3.7891331637620897`*^9}, {
   3.7892062898887415`*^9, 3.789206292725648*^9}, {3.7892982234242225`*^9, 
   3.7892982259818363`*^9}, {3.791544597610631*^9, 3.791544601025434*^9}, {
   3.8273329714296403`*^9, 3.827332981337058*^9}, {3.829210256078594*^9, 
   3.829210258913492*^9}, {3.82922016931609*^9, 3.8292201738546124`*^9}, 
   3.829228215785544*^9, 3.8292767599047365`*^9, 
   3.829276822496771*^9},ExpressionUUID->"cca91856-925a-46ff-84f9-\
c3d78d6631b0"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.781868665358759*^9, {3.8292282047107687`*^9, 
   3.8292282234569917`*^9}},ExpressionUUID->"5916ad15-b04d-4cb6-8765-\
9b7f7ba7e3cc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "6", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"SOL", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "0.1863322930588153`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "0.09982215986158809`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.023248980685265416`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "0.06428006866202932`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", 
        RowBox[{"-", "0.03483074348115428`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.010779808258996758`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.026777392024381213`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.016181701250426814`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.03332802819835724`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.015359010127688949`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.10934545270318821`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.004141897106079162`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.14142172872637876`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.024728049568017975`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0016963440462790982`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.020167592296708527`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.016339434784109923`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.04354620677462581`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.03001987875368685`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.040592894532968174`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.024860565394170774`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.10184641241627011`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.05029622295010179`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.10301448921998715`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.008776646980048321`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        "0.03814011350549583`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.03299696035034552`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.005429001669676419`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.02266938724975368`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.09407981798310076`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        "0.005985692249643896`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.00902679588605493`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        "0.02583208500512245`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        "0.009881575436050699`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        "0.00440694302942673`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", 
        "0.0036326364314071317`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        "0.0016200677618091596`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.018236428052762522`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.00813300470242507`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.00670402339707017`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.002989831871449544`"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", " ", "=", "0.004057044991972026`"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", " ", "=", " ", 
     RowBox[{"-", "0.02532180288156416`"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eta", "=", 
     RowBox[{"-", "2.914639305350148`"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eta2", "=", 
     RowBox[{"-", "0.9570712321335577`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eigensystem", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "0.030261737083057644`", ",", "0.013322510696950264`", ",", 
         "0.009255850616984947`", ",", 
         RowBox[{"-", "0.0029562056992939777`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.5938685441933451`"}], ",", "0.646884203591369`", 
           ",", 
           RowBox[{"-", "0.4650637775139626`"}], ",", 
           RowBox[{"-", "0.11214571862572699`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.7522240210049217`"}], ",", "0.4895614010255448`", 
           ",", "0.14276448433036829`", ",", 
           RowBox[{"-", "0.41726125971982675`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.8600707149540543`"}], ",", "0.10314503688794506`", 
           ",", "0.30073967220950465`", ",", "0.3989926267528338`"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
          "0.5664834679331467`", ",", "0.8004723386948318`", ",", 
           "0.14645048326881144`", ",", "0.12997219507723037`"}], "}"}]}], 
        "}"}]}], "}"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.7819366610729713`*^9, 3.781936715152816*^9}, {
   3.783772508677471*^9, 3.783772511381337*^9}, {3.783924334735409*^9, 
   3.78392433759929*^9}, {3.787403906358677*^9, 3.7874039100709953`*^9}, 
   3.788094526993338*^9, {3.7888508641621923`*^9, 3.7888508713400154`*^9}, {
   3.789133188898736*^9, 3.7891331906406107`*^9}, {3.789298229628726*^9, 
   3.789298233932172*^9}, {3.7915446323462124`*^9, 3.7915446346555085`*^9}, {
   3.8273329876945457`*^9, 3.827332991859831*^9}, {3.829210269630989*^9, 
   3.829210272859232*^9}, {3.8292201807462635`*^9, 3.829220187513047*^9}, 
   3.8292283177907343`*^9, 3.8292767604953585`*^9, 
   3.8292768231071587`*^9},ExpressionUUID->"e0d37110-dfba-4516-8df1-\
3182b0b45e4d"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.781868665358759*^9, {3.8292283070612435`*^9, 
   3.829228321309148*^9}},ExpressionUUID->"907be8bb-47f9-4cc4-9da5-\
6ddc59435e9b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "7", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"SOL", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "0.32240689891510277`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "0.2540450787268125`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.10010099580151129`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", "0.02790817782485972`"}], 
       ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", "0.07965074924508979`"}], 
       ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.05772787100030659`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0003245001701342052`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.11382908959218434`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.004300877022137459`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.12421567653291876`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.015909477797051874`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.18374739786238214`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.010171748740936033`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.004246460519372305`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.014837879246696549`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.014738159812301995`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.016011426726894366`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.007808189492229052`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.1457326312525778`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.013629759533394065`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.05932395463739502`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.14929350683759116`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.10111414848681002`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.1185229984294397`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.08121063259613426`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.03629942613523762`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.10328847707716095`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.0019145570855035147`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        "0.028734846971618738`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        "0.04577670119482897`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        "0.12970587872820077`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.009221633753638953`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.04414678722528648`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        "0.0014146039118824163`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        "0.0011255572918096107`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", 
        "0.1058010055271359`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        "0.08418264098632663`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0004956515525434701`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.00039437485961673756`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.037070753310989864`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.029496070491232963`"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", " ", "=", "0.006411334016841429`"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", " ", "=", " ", 
     RowBox[{"-", "0.04575136205622554`"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eta", "=", 
     RowBox[{"-", "2.510121587703488`"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eta2", "=", 
     RowBox[{"-", "1.020855662596949`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eigensystem", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "0.09704989824791209`", ",", "0.033829373511640566`", ",", 
         "0.014147363125960804`", ",", 
         RowBox[{"-", "0.004023306980412893`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.3231192040303928`"}], ",", "0.46796713397520195`", 
           ",", 
           RowBox[{"-", "0.7585378933676111`"}], ",", 
           RowBox[{"-", "0.31815248833103194`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.6613504035483666`"}], ",", "0.6438104136923182`", 
           ",", "0.09017851522943914`", ",", 
           RowBox[{"-", "0.3741545540799319`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.8857861387680331`"}], ",", "0.29123652758487634`", 
           ",", "0.1318717705069197`", ",", "0.33641349186691777`"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
          "0.6174841543523325`", ",", "0.7735039179950282`", ",", 
           "0.07163442106606871`", ",", "0.12358607400777376`"}], "}"}]}], 
        "}"}]}], "}"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.781936726821701*^9, 3.781936733757444*^9}, {
   3.781936815081476*^9, 3.78193688875387*^9}, {3.781937360273294*^9, 
   3.7819373605746927`*^9}, {3.783772557749524*^9, 3.78377256045339*^9}, {
   3.783924367951654*^9, 3.783924370271153*^9}, {3.787403939991151*^9, 
   3.7874039449991093`*^9}, 3.788094531971108*^9, {3.7888508759746027`*^9, 
   3.788850882851244*^9}, {3.789133216359701*^9, 3.7891332182619596`*^9}, {
   3.7892982321723366`*^9, 3.789298241765151*^9}, {3.7915446631243315`*^9, 
   3.791544665116948*^9}, {3.827332998066035*^9, 3.8273330015382185`*^9}, {
   3.8292102812091866`*^9, 3.829210284147875*^9}, {3.829220198169319*^9, 
   3.829220206297575*^9}, 3.8292283543681436`*^9, 3.8292767610279646`*^9, 
   3.8292768237151546`*^9},ExpressionUUID->"992a3609-1de6-42a4-97f0-\
40ed842542ec"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.781868665358759*^9, {3.829228334401105*^9, 
   3.829228360777645*^9}},ExpressionUUID->"7a9bc72e-4fcf-45e6-88b6-\
7fbc32c3c1e6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "8", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"SOL", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "0.19716691670839426`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "0.1478310470004797`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.021472926386954097`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "0.07820512387881243`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", "0.0049412067792222875`"}], 
       ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.009951428521203919`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.011265271152024059`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.05359916093555032`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.17074869864156625`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.01874654671623335`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.02913259062893772`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.05130493707456821`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.08599254158342563`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.015719063062118687`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        "0.004841526377606555`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.03183959187112766`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.023595876685268996`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.12703295550280336`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.028513035418903612`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.012977199160301997`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.014052988197299093`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.08691359059729101`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.03316892640964485`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.02534091372119477`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.026465438512558826`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.01156620448217528`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        "0.0006409774389167664`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.005861672183116722`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        "0.0006205814986634067`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        "0.04674812671979308`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        "0.03148510926014456`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0777887495889888`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0910415359992709`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        "0.0004127434709283182`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        "0.00029964242068107074`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0011500230982397627`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0008348907475656172`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        "0.006532544723651472`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        "0.004742479656432925`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.018201565504107182`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.013213924706236252`"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", " ", "=", "0.0042994025970534075`"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", " ", "=", 
     RowBox[{"-", "0.03033929520973892`"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eta", "=", 
     RowBox[{"-", "2.7790223751499656`"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eta2", "=", 
     RowBox[{"-", "0.5761248995550776`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eigensystem", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "0.03167981993135907`", ",", "0.015948897920568226`", ",", 
         "0.010752504477963751`", ",", 
         RowBox[{"-", "0.002987034004247352`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0.6439454553225481`", ",", 
           RowBox[{"-", "0.6488179354233006`"}], ",", "0.37160006767939346`", 
           ",", "0.16212010036744978`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.5966269918507328`", ",", 
           RowBox[{"-", "0.5146209787461259`"}], ",", 
           RowBox[{"-", "0.31363935344729815`"}], ",", 
           "0.5299356911915689`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.8742671280878496`"}], ",", "0.09289461796096578`", 
           ",", "0.3065191789148324`", ",", "0.3647925049343626`"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
          "0.5799402687582792`", ",", "0.7861466030891384`", ",", 
           "0.14473385135484051`", ",", "0.1571461593421181`"}], "}"}]}], 
        "}"}]}], "}"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.781936895814604*^9, 3.781936899485318*^9}, {
   3.781937347531382*^9, 3.7819374097925673`*^9}, {3.783772585957643*^9, 
   3.7837725886454782`*^9}, {3.783924387583396*^9, 3.783924391983451*^9}, {
   3.787404102918797*^9, 3.787404106310988*^9}, 3.788094538418092*^9, {
   3.7888508883435326`*^9, 3.7888508961546497`*^9}, {3.789133248907755*^9, 
   3.789133250264799*^9}, {3.789298243895176*^9, 3.7892982453757305`*^9}, {
   3.7915446816888275`*^9, 3.7915446836254406`*^9}, {3.8273330074024744`*^9, 
   3.8273330112671237`*^9}, {3.8292102946124744`*^9, 
   3.8292102972484164`*^9}, {3.8292202143131227`*^9, 3.82922022101602*^9}, 
   3.8292283855688148`*^9, 3.829276761504764*^9, 
   3.8292768243239174`*^9},ExpressionUUID->"de93d063-e471-4c0a-a145-\
62b99eaa2285"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.781868665358759*^9, {3.8292283745057387`*^9, 
   3.8292283921041813`*^9}},ExpressionUUID->"825f7683-f67d-4d5e-b551-\
071d45c6822c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "9", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"SOL", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "0.352035814335545`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "0.3233875716868887`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.1287892282521706`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", "0.059750035435957374`"}], 
       ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", 
        RowBox[{"-", "0.05896223205541583`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.11185664621740904`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.05973532489484622`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.21024708407816886`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.09401946987227247`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.04268891249494908`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.030822309588416603`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.060857754216423775`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.043123692441975225`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.008645755330644737`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.008634588764803983`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.008505430442910748`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.015009167472029692`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.1415954699855148`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.23025231355603423`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.061719841979804665`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.1051083391493729`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.06596340178963019`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.09576732491052362`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.06643955865585925`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.07932715212933926`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        "0.000924509976126299`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.011556000284426016`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.06141257881423422`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        "0.06112738923654214`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.006841562664686605`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        "0.018309226453187537`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.13710011989138773`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.1358620436056126`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.13707135751746943`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.06150539960914191`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", 
        "0.006755055062487913`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        "0.003031066216347396`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.13890278884330845`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.06232718263947395`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", 
        "0.006845310384046453`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        "0.003071564754625902`"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", " ", "=", "0.006599688879958099`"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", " ", "=", 
     RowBox[{"-", "0.05192907402901477`"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eta", "=", 
     RowBox[{"-", "2.249370055814716`"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eta2", "=", 
     RowBox[{"-", "0.9671802531492748`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eigensystem", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "0.15426585970444923`", ",", "0.04537756671906129`", ",", 
         "0.015301061395179606`", ",", 
         RowBox[{"-", "0.003711285636067832`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0.22128057373960888`", ",", 
           RowBox[{"-", "0.3440372914620764`"}], ",", "0.8348002458512777`", 
           ",", "0.36848581966685545`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.6171983564396125`"}], ",", "0.6755323709685375`", 
           ",", "0.05574345367743589`", ",", 
           RowBox[{"-", "0.3995182998987389`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.8757344621539034`"}], ",", "0.3601533044320386`", 
           ",", "0.09213870862516751`", ",", "0.30804091850853743`"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.6478004508520995`"}], ",", 
           RowBox[{"-", "0.7524500000415678`"}], ",", 
           RowBox[{"-", "0.04700166738640626`"}], ",", 
           RowBox[{"-", "0.10938197555428768`"}]}], "}"}]}], "}"}]}], "}"}]}],
     ";"}]}]}]], "Input",
 CellChangeTimes->{{3.781937415877942*^9, 3.781937419164693*^9}, {
   3.7819378852078867`*^9, 3.78193792877006*^9}, {3.783772645333419*^9, 
   3.783772647573365*^9}, {3.783924411999517*^9, 3.783924415535408*^9}, {
   3.787404134551052*^9, 3.787404138023171*^9}, 3.788094545908619*^9, {
   3.788850901102475*^9, 3.7888509092286935`*^9}, {3.789133288815412*^9, 
   3.7891332901568923`*^9}, {3.789298247932293*^9, 3.7892982488893037`*^9}, {
   3.7915446983238773`*^9, 3.7915446998254137`*^9}, {3.827333016861497*^9, 
   3.8273330201680775`*^9}, {3.829210337935075*^9, 3.829210340885917*^9}, {
   3.8292202296154327`*^9, 3.8292202382316027`*^9}, 3.8292284157104445`*^9, 
   3.8292767620352154`*^9, 
   3.829276824946286*^9},ExpressionUUID->"82d76de7-50c9-417e-92c4-\
492e8d877086"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.781868665358759*^9, {3.8292284057325563`*^9, 
   3.8292284233821063`*^9}},ExpressionUUID->"a4c98849-7560-4376-9917-\
233901bcb9d0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "10", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"SOL", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "10"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "10"}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"f", "[", 
          RowBox[{"6", ",", "2", ",", "4"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"F3", "[", 
          RowBox[{"2", ",", "4", ",", "6"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.32591203827132936`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.13497727143068722`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.7456107008676475`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.47579954746523967`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.22275650102501668`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.4614346028465642`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.04267928576547528`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.2860470205462396`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.9376250941912931`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.29949011489249344`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.6659796477910178`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.7329190688589823`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.1969129428812132`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.27532367336526614`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.39844871445499547`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.07990902013730387`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.3243522244088599`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.20029243004212963`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.42307018432228344`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.02843541955947373`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.12363771414999392`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        "0.5018478206399178`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.08895463370766746`"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", " ", "=", "0.05046560105547959`"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", " ", "=", 
     RowBox[{"-", "0.7152057317272771`"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eta", "=", 
     RowBox[{"-", "2.0907955384379524`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eigensystem", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "5.086340514180461`", ",", "1.233031148414506`", ",", 
         "0.5727736251394235`", ",", 
         RowBox[{"-", "0.026378313382846928`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0.9430965029765914`", ",", 
           RowBox[{"-", "0.31311392715690106`"}], ",", 
           RowBox[{"-", "0.07763105826521319`"}], ",", 
           RowBox[{"-", "0.08063543567396396`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.06277832799534891`", ",", 
           RowBox[{"-", "0.11326468388422992`"}], ",", 
           RowBox[{"-", "0.5602214181076258`"}], ",", "0.8181576593861324`"}],
           "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.00870695781354903`"}], ",", 
           RowBox[{"-", "0.7379588022318061`"}], ",", "0.5121403193239138`", 
           ",", "0.43937829761724784`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.5004873710741651`"}], ",", 
           RowBox[{"-", "0.813311615845495`"}], ",", 
           RowBox[{"-", "0.2172217192631821`"}], ",", 
           RowBox[{"-", "0.20211712348637906`"}]}], "}"}]}], "}"}]}], "}"}]}],
     ";"}]}]}]], "Input",
 CellChangeTimes->{{3.7819379406460457`*^9, 3.7819379429749403`*^9}, {
   3.7819383316812162`*^9, 3.781938381432428*^9}, {3.78377270197351*^9, 
   3.783772704037511*^9}, {3.7839244689950933`*^9, 3.783924497151898*^9}, {
   3.787404173031295*^9, 3.787404176679023*^9}, 3.788094551986652*^9, {
   3.7888509142722445`*^9, 3.7888509217063694`*^9}, {3.789133386965289*^9, 
   3.789133388598522*^9}, {3.789214559871522*^9, 3.7892145637499266`*^9}, 
   3.7892155662960105`*^9, {3.7892868155516467`*^9, 3.7892868401349077`*^9}, {
   3.7892914049853115`*^9, 3.7892914065062456`*^9}, {3.789298251701041*^9, 
   3.7892982541123457`*^9}, {3.791544718103792*^9, 3.791544720257204*^9}, {
   3.8273330276409135`*^9, 3.8273330408419952`*^9}, {3.829210378545605*^9, 
   3.8292103810150537`*^9}, {3.829220247936248*^9, 3.829220260417974*^9}, 
   3.8292284536826954`*^9, 3.8292767632947054`*^9, 
   3.829276826064187*^9},ExpressionUUID->"489bcd10-7927-4033-a7cf-\
e26b7648ba01"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.781868665358759*^9, {3.829228444068124*^9, 
   3.8292284681356354`*^9}},ExpressionUUID->"a7a3ccb7-a396-4859-a8a1-\
75e080c88bec"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "11", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"SOL", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"f", "[", 
          RowBox[{"2", ",", "4", ",", "6"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "0.7253947864179355`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "0.576016802429641`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.11238075962222457`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "0.046382101120047786`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", 
        RowBox[{"-", "0.14989058933761756`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.3796204124022773`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.05410172983135196`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.07871470181079043`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0003541809688316762`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.005859690285276384`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.014748163849653743`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.003666928905527315`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.011715968803157341`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        "0.04579487185849479`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.02784986371708082`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.03960610571621945`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.03606414236106506`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.11654658633218848`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.13435577387350697`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.2549844485254748`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.007214282208748137`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.02331401523010556`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.07593789679920054`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.07778888183130275`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        "0.056115807600719825`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.08681631466154809`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.23712402355846995`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.012879122126961344`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.00335482905300737`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.064382634395572`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.01677076513834788`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.010266156249786967`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.05132043767907114`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        "0.0031767564554655288`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        "0.015880581566026394`"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", " ", "=", "0.020039795343691297`"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", " ", "=", 
     RowBox[{"-", "0.11683635141283895`"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eta", "=", 
     RowBox[{"-", "2.935420188208411`"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eta2", "=", 
     RowBox[{"-", "1.1916301479065128`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eigensystem", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "0.12053911512659744`", ",", "0.07615447943158823`", ",", 
         "0.0427240633510189`", ",", 
         RowBox[{"-", "0.014706304954859195`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.6099995188571811`"}], ",", "0.6420654338898225`", 
           ",", 
           RowBox[{"-", "0.42533545092693753`"}], ",", 
           RowBox[{"-", "0.18639291773739783`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.6290544376689485`", ",", 
           RowBox[{"-", "0.49097727827207926`"}], ",", 
           RowBox[{"-", "0.25957132378968123`"}], ",", 
           "0.5439251368852304`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.8836155553013278`", ",", 
           RowBox[{"-", "0.1541543906291709`"}], ",", 
           RowBox[{"-", "0.27961140511757393`"}], ",", 
           RowBox[{"-", "0.34245793377793277`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.5719019553505195`"}], ",", 
           RowBox[{"-", "0.7970950161598542`"}], ",", 
           RowBox[{"-", "0.13641337260746927`"}], ",", 
           RowBox[{"-", "0.1376919767206129`"}]}], "}"}]}], "}"}]}], "}"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.7819383952864428`*^9, 3.781938408093755*^9}, {
   3.781938592796534*^9, 3.781938643618128*^9}, {3.78377273088581*^9, 
   3.783772733157062*^9}, {3.783924682287628*^9, 3.783924686415326*^9}, {
   3.7874042072551107`*^9, 3.787404211175024*^9}, 3.7880945567875023`*^9, {
   3.788850927635508*^9, 3.7888509350646515`*^9}, {3.7891334654178176`*^9, 
   3.789133467288268*^9}, {3.7892161494170547`*^9, 3.789216153277422*^9}, {
   3.789298261622023*^9, 3.7892982626603947`*^9}, {3.791544743746542*^9, 
   3.7915447461737695`*^9}, {3.8273330485630856`*^9, 
   3.8273330571943045`*^9}, {3.829210404714529*^9, 3.8292104075412955`*^9}, {
   3.829220267812908*^9, 3.8292202827075167`*^9}, 3.829228492113306*^9, 
   3.8292767648815956`*^9, 
   3.8292768269144893`*^9},ExpressionUUID->"be7d72f3-a335-442c-859a-\
1b4b3a466643"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.781868665358759*^9, {3.829228483578884*^9, 
   3.8292285002369013`*^9}},ExpressionUUID->"08370ec5-9f6a-463b-8733-\
3c56bb53615f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "12", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"SOL", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"f", "[", 
          RowBox[{"2", ",", "4", ",", "6"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "7.727177185861397`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "2.2569215718539537`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.14436135203993058`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.4942839801759979`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.29747255655938276`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.08199194215315306`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.006519748923641513`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.24450921802769002`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.2193161877900493`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.3644682080232862`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.4230470081250839`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.2646546977657695`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.25895496732290796`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.790106571129583`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.12778336356413766`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.536564511166885`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.46148394790143943`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.10622702061293686`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.055108543640240905`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.011986554647041521`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.24449049116945903`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.06505262852792455`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.273157090662174`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        "0.09840211969948662`"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", " ", "=", "0.059663051023583824`"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", " ", "=", " ", 
     RowBox[{"-", "0.4094726936749863`"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eta", "=", 
     RowBox[{"-", "2.7548155226918336`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eigensystem", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "2.7155464160497833`", ",", "0.6328527680683508`", ",", 
         "0.25636936408163863`", ",", 
         RowBox[{"-", "0.0410901747727305`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.9351313362084214`"}], ",", "0.3230454753804488`", 
           ",", "0.00813936236290625`", ",", "0.14527475918960442`"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"0.6849233892248343`", ",", "0.21877331245035128`", ",", 
           RowBox[{"-", "0.6722016733984586`"}], ",", 
           "0.17653073084474274`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.2170455834405444`", ",", 
           RowBox[{"-", "0.6448983627850269`"}], ",", "0.40513671337556506`", 
           ",", "0.6106239103256528`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0.46386631079847723`", ",", "0.8523214869759396`", ",", 
           "0.191978841508665`", ",", "0.14669782874441198`"}], "}"}]}], 
        "}"}]}], "}"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.781938651110544*^9, 3.781938655485444*^9}, {
   3.781938753573326*^9, 3.781938811618178*^9}, {3.7831703393949347`*^9, 
   3.783170371683024*^9}, {3.783772762693671*^9, 3.7837727649655333`*^9}, {
   3.787404299735312*^9, 3.787404304807131*^9}, 3.788094559796179*^9, {
   3.788850939585531*^9, 3.7888509460373144`*^9}, {3.7891335315555468`*^9, 
   3.7891335332017713`*^9}, {3.7892192013063474`*^9, 
   3.7892192044529715`*^9}, {3.789291946623537*^9, 3.7892919733580585`*^9}, {
   3.78929453712208*^9, 3.789294546735546*^9}, 3.7892982667455163`*^9, {
   3.791544772704542*^9, 3.79154477560023*^9}, {3.827333064481888*^9, 
   3.827333074405034*^9}, {3.8292104840266933`*^9, 3.829210486300155*^9}, {
   3.829220290820447*^9, 3.8292203042280564`*^9}, 3.829228525580119*^9, 
   3.829276765755169*^9, 
   3.8292768276974807`*^9},ExpressionUUID->"4aed50be-5569-45ff-9263-\
c7947ef6938d"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.781868665358759*^9, {3.829228508587017*^9, 
   3.82922853167367*^9}},ExpressionUUID->"d5a907cf-18e3-4887-9141-\
692da30f4e01"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "13", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"SOL", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "10"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "0.7739902753616136`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.2022136335713509`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", "0.8289395696519138`"}], 
       ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.19049910275554857`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.003750014203777825`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.00393108018101247`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.4667525292507449`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.5768730814625638`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.0022733470548875656`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.6708694472391722`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.17259246540600784`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0007152468279582808`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.0026424717460650803`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.7871175747372886`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.19141755442873207`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.6644643122317799`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.544183838349485`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.46713207405702317`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.10242875895463603`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        "0.14729609305574626`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.041972417719005076`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.17985281860550012`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        "0.05842233472992989`"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", " ", "=", "0.03779108032451761`"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", " ", "=", 
     RowBox[{"-", "0.5940976022352784`"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eta", "=", 
     RowBox[{"-", "2.951820582173612`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eigensystem", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "2.3791733630910272`", ",", "0.592638417031499`", ",", 
         "0.1041282178156879`", ",", 
         RowBox[{"-", "0.027888122181122008`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0.8990255712318881`", ",", 
           RowBox[{"-", "0.3991633778147831`"}], ",", "0.10020110126993069`", 
           ",", 
           RowBox[{"-", "0.14960400859256054`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.6567966074888183`"}], ",", 
           RowBox[{"-", "0.41668870382180084`"}], ",", "0.5686832434631622`", 
           ",", "0.2675595430978011`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.6746297388233541`", ",", 
           RowBox[{"-", "0.42999602377895946`"}], ",", "0.0816266723872708`", 
           ",", "0.594403248127396`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0.41291021214690715`", ",", "0.8725156641769368`", ",", 
           "0.22255226147178658`", ",", "0.13671892109166328`"}], "}"}]}], 
        "}"}]}], "}"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.782023307466679*^9, 3.7820233279709673`*^9}, {
   3.782024146789219*^9, 3.7820241904505377`*^9}, {3.783772833013665*^9, 
   3.783772835589444*^9}, {3.787404338150972*^9, 3.787404343383072*^9}, {
   3.788094612092119*^9, 3.788094671205353*^9}, {3.78885095090131*^9, 
   3.78885095180885*^9}, {3.7888509939834976`*^9, 3.7888510044086533`*^9}, {
   3.789133559620659*^9, 3.7891335610115595`*^9}, 3.7892982707308598`*^9, {
   3.7915448049882593`*^9, 3.791544806851923*^9}, {3.8273331850053606`*^9, 
   3.8273331986820564`*^9}, {3.8292105312401066`*^9, 
   3.8292105337413535`*^9}, {3.8292203091196594`*^9, 3.82922031726289*^9}, 
   3.8292285504041247`*^9, 3.829276766951206*^9, 
   3.8292768287082157`*^9},ExpressionUUID->"222a265c-a27b-4586-be00-\
6b7af0947d86"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.781868665358759*^9, {3.829228540190234*^9, 
   3.8292285576256757`*^9}},ExpressionUUID->"ef5eacf2-edba-4e8d-b687-\
8d02f477238b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "14", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"SOL", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "10"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "0.08850693180662438`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.7765198126057072`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "0.2739820106484752`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.5612239678297053`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.7199875113561189`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.052796942477189635`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.6773312203822072`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.3132864455247597`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.17805413072573048`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.004578544062578097`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.22888186229361615`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.8435712996340918`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.6715419200224235`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.2892985071257778`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.061420318691709434`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.8104719938914239`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        "0.016212650921011457`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.01343349901071087`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        "0.41310427123917665`"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", " ", "=", "0.022658272206244612`"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", " ", "=", 
     RowBox[{"-", "0.7577021085288538`"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eta", "=", 
     RowBox[{"-", "1.7067392663765713`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eigensystem", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "1.9928454776446598`", ",", "0.24874482546713542`", ",", 
         "0.02596999010439613`", ",", 
         RowBox[{"-", "0.009667940720661634`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0.4867473131238968`", ",", 
           RowBox[{"-", "0.6445248546947476`"}], ",", "0.5859488795907017`", 
           ",", "0.0657926694532367`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.8122582147690898`"}], ",", "0.34673276392819563`", 
           ",", "0.30358436550544665`", ",", "0.35756050673907`"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
          "0.8912974864090871`", ",", "0.3350604063405826`", ",", 
           "0.08728170939968805`", ",", "0.2927545354524767`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.11993048998243519`"}], ",", 
           RowBox[{"-", "0.9577878839201609`"}], ",", 
           RowBox[{"-", "0.06937015161919252`"}], ",", 
           "0.2518865400386522`"}], "}"}]}], "}"}]}], "}"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.782023307466679*^9, 3.7820233279709673`*^9}, {
   3.782024146789219*^9, 3.7820241904505377`*^9}, {3.783772833013665*^9, 
   3.783772835589444*^9}, {3.787404338150972*^9, 3.787404343383072*^9}, {
   3.788094612092119*^9, 3.788094671205353*^9}, {3.78885095090131*^9, 
   3.78885095180885*^9}, {3.7888509939834976`*^9, 3.788851016941144*^9}, {
   3.7891336161163416`*^9, 3.789133617602686*^9}, {3.789282533700658*^9, 
   3.7892825370288067`*^9}, {3.789283070549281*^9, 3.7892830720682187`*^9}, {
   3.7892938685685024`*^9, 3.7892938798967023`*^9}, 3.7892982736810884`*^9, {
   3.7915448278170476`*^9, 3.7915448292789307`*^9}, {3.827333203177065*^9, 
   3.827333221068465*^9}, {3.829210769069065*^9, 3.8292107716384473`*^9}, {
   3.829211335104017*^9, 3.8292113514005885`*^9}, {3.8292203248289137`*^9, 
   3.8292203339235773`*^9}, 3.82922857801412*^9, 3.8292767681666994`*^9, 
   3.8292768298644595`*^9},ExpressionUUID->"125e21f1-6c17-4f64-9ed8-\
4474aecf858d"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.781868665358759*^9, {3.8292285698733497`*^9, 
   3.8292285854861584`*^9}},ExpressionUUID->"04cf765c-6bdf-462f-96f4-\
efda96cb13e6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "15", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"SOL", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "10"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "0.49662957775933597`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.10585055942077427`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", "0.13944352901227752`"}], 
       ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.0034027792189915964`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.00032679331260853094`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.009082809912868134`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "1.1496878282089058`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0048365319588065435`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.6091051220227705`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.00018457095941289833`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0010888652794866119`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.6020820458095238`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "1.1306855450590458`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0698547712340311`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.1916598129974718`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.058853321800109853`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        "0.10205749318477626`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        "0.015344826195947825`"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", " ", "=", "0.019443278089360194`"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", " ", "=", " ", 
     RowBox[{"-", "0.8853409197705556`"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eta", "=", 
     RowBox[{"-", "2.9336294934114315`"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eta2", "=", 
     RowBox[{"-", "0.17913633120068084`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eigensystem", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "1.6414885767242968`", ",", "0.05739181215500845`", ",", 
         "0.03150706557214073`", ",", 
         RowBox[{"-", "0.014259843512886864`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.4935657541419227`"}], ",", "0.7232146794587851`", 
           ",", 
           RowBox[{"-", "0.4829481668459592`"}], ",", 
           RowBox[{"-", "0.010697751809108393`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.5963141953822848`", ",", 
           RowBox[{"-", "0.5448402909029519`"}], ",", "0.06840533014617727`", 
           ",", "0.5855588344495858`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.8936192225103488`", ",", 
           RowBox[{"-", "0.19537154342703017`"}], ",", 
           RowBox[{"-", "0.29708670356471656`"}], ",", 
           RowBox[{"-", "0.2738870857561375`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0.6022175202729925`", ",", "0.770779032637643`", ",", 
           "0.1726921214886695`", ",", "0.11580661595163742`"}], "}"}]}], 
        "}"}]}], "}"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.782540745531623*^9, 3.7825408205807953`*^9}, {
   3.783772905269549*^9, 3.783772907285514*^9}, {3.7839248343514137`*^9, 
   3.783924837839534*^9}, {3.787404420071331*^9, 3.7874044272066183`*^9}, {
   3.788094681028171*^9, 3.788094688388362*^9}, {3.788851024860977*^9, 
   3.7888510318403096`*^9}, {3.789133644463539*^9, 3.789133646010482*^9}, {
   3.7892982773724623`*^9, 3.789298278491741*^9}, {3.791544850671712*^9, 
   3.7915448526894083`*^9}, {3.827333227335761*^9, 3.8273332308280926`*^9}, {
   3.829210824211116*^9, 3.829210827360895*^9}, 3.8292203497172804`*^9, 
   3.8292286181292267`*^9, 3.829276768974532*^9, 
   3.8292768307947903`*^9},ExpressionUUID->"146462b0-fce7-43ba-9825-\
2354dd293d7c"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.781868665358759*^9, {3.8292286105835094`*^9, 
   3.8292286243166494`*^9}},ExpressionUUID->"00b26028-07cd-40bd-b45d-\
4d47e7254832"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "16", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"SOL", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "10"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"f", "[", 
          RowBox[{"4", ",", "1", ",", "5"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"f", "[", 
          RowBox[{"2", ",", "3", ",", "5"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "1.0653924581926095`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.28654874414017806`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "0.38307980739710845`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.5088261106821322`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "1.0453549102326771`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.35228367558472584`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.03923190413422794`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.09395557875719175`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.012541617775635415`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.29390596369783745`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.35847291556274735`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.9572822432446082`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.5911827525101534`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        "0.2190447474382595`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        "0.18898873967888055`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        "0.1145962804793664`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.045686037876583874`"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", " ", "=", "0.0498453380802234`"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", " ", "=", 
     RowBox[{"-", "0.8996299138736688`"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eta", "=", 
     RowBox[{"-", "2.840382369328406`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eigensystem", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "1.6234877645420096`", ",", "0.2617363971953409`", ",", 
         "0.12567171012048511`", ",", 
         RowBox[{"-", "0.035394954869070044`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.5951390449083788`"}], ",", "0.6806733884034017`", 
           ",", 
           RowBox[{"-", "0.4271697244910299`"}], ",", 
           "0.004391130063237839`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.9180826250249804`", ",", 
           RowBox[{"-", "0.04674184028786693`"}], ",", 
           RowBox[{"-", "0.3004934441950327`"}], ",", 
           RowBox[{"-", "0.25425023891739285`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.6238123377755708`", ",", 
           RowBox[{"-", "0.48775970425228526`"}], ",", "0.07097404463268278`",
            ",", "0.606556941379108`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0.48956797256046075`", ",", "0.8365740037248233`", ",", 
           "0.205088496304807`", ",", "0.13566814371212063`"}], "}"}]}], 
        "}"}]}], "}"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.782557443597559*^9, 3.782557554519062*^9}, 
   3.782726223095035*^9, {3.7837729361016207`*^9, 3.783772938981638*^9}, {
   3.787404453543099*^9, 3.787404457719274*^9}, 3.788094692773902*^9, {
   3.788851036406109*^9, 3.7888510415613194`*^9}, {3.789124541485674*^9, 
   3.7891245852486553`*^9}, {3.7891336731949396`*^9, 3.789133675100666*^9}, {
   3.7892982817825403`*^9, 3.7892982856145053`*^9}, {3.791544870147911*^9, 
   3.791544872852078*^9}, {3.827333237127824*^9, 3.827333242533659*^9}, 
   3.829210958040574*^9, {3.829211083493615*^9, 3.8292111065018787`*^9}, {
   3.8292203588420324`*^9, 3.829220366016528*^9}, 3.829228639966902*^9, 
   3.8292767699053483`*^9, 
   3.829276831523196*^9},ExpressionUUID->"e3bdc617-d61c-4b9d-bc6b-\
0dbe8ceaf6d6"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.781868665358759*^9, {3.829228631567963*^9, 
   3.8292286468524466`*^9}},ExpressionUUID->"b11e0abd-d954-473a-984d-\
5396529f2daa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "17", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"SOL", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "10"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"F3", "[", 
          RowBox[{"2", ",", "4", ",", "6"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "1.1283773832265063`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.32093762282201427`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", "0.4281135811392881`"}], 
       ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.7295336312279515`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.9244213776567624`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.29525142879373756`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.10971827990679213`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.1163339858329525`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.04051950145156288`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.3150079434109206`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.32729130731420775`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.8339260055526265`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.7780888837446737`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.2873520591201465`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.12087029265376784`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        "0.057862794063953095`"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", " ", "=", "0.05683770674055544`"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", " ", "=", 
     RowBox[{"-", "0.8942359209665893`"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eta", "=", 
     RowBox[{"-", "2.8748253009196407`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eigensystem", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "1.6345666682692275`", ",", "0.33106036759991164`", ",", 
         "0.1416235426042331`", ",", 
         RowBox[{"-", "0.04084961934600033`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.6145605424939572`"}], ",", "0.6696259617775902`", 
           ",", 
           RowBox[{"-", "0.41688741352068875`"}], ",", 
           "0.011013417771094111`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.9281822897154486`", ",", 
           RowBox[{"-", "0.07156292376368412`"}], ",", 
           RowBox[{"-", "0.2976420285132388`"}], ",", 
           RowBox[{"-", "0.21157884550092523`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.5274663647923432`", ",", 
           RowBox[{"-", "0.4930131114299624`"}], ",", "0.12716136342094542`", 
           ",", "0.680108295511696`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0.4874086186607775`", ",", "0.8400326823173095`", ",", 
           "0.20033573272989658`", ",", "0.12900978755720124`"}], "}"}]}], 
        "}"}]}], "}"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.7827262272416067`*^9, 3.7827263245255337`*^9}, 
   3.7830744807912273`*^9, {3.783773040261751*^9, 3.783773042693549*^9}, {
   3.7874045209351482`*^9, 3.787404524663021*^9}, {3.788094793844482*^9, 
   3.788094825588709*^9}, 3.788094863620709*^9, {3.7888510474256124`*^9, 
   3.788851055028286*^9}, {3.7891337313392506`*^9, 3.789133732985572*^9}, {
   3.7892213836088123`*^9, 3.7892213837704053`*^9}, {3.7892816633831472`*^9, 
   3.789281665817665*^9}, {3.789292248578986*^9, 3.7892922592039757`*^9}, 
   3.789298291624516*^9, {3.791544904574355*^9, 3.791544906769703*^9}, {
   3.827333248327886*^9, 3.827333266672878*^9}, {3.8292111543064814`*^9, 
   3.829211157080792*^9}, {3.8292203738287215`*^9, 3.829220381055026*^9}, 
   3.8292286733216496`*^9, 3.829276770704274*^9, 
   3.8292768321427*^9},ExpressionUUID->"da5e60de-ab1c-4569-aac0-ad39f5480b6a"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.781868665358759*^9, {3.829228663962775*^9, 
   3.8292286815826187`*^9}},ExpressionUUID->"ecde5897-affa-43ec-bbbf-\
dd5ae612bf6f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "18", "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"SOL", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "10"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "5.0452918941052465`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "1.7064979260649915`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", "0.14501751402126942`"}], 
       ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", "1.1790522453863839`"}], 
       ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.03239592078194108`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.17113731188757275`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.22671778157025665`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.041314581498842505`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.5573151720348904`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.03850807670627531`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.6228799210725896`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.694827195242644`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.46484259245864173`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.8269827989645849`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.03406314583163334`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.01265987179717036`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.15052923949437144`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "1.57990679309808`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.27154029585210904`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.12647398399438958`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", 
        "1.2374047296767348`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        "0.21267409435359047`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.15219457699016165`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.026157847186640666`"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", "=", "0.02843025992785808`"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", "=", 
     RowBox[{"-", "0.44861441553334735`"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eta", "=", "3.792577860341223`"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eigensystem", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "4.455203698533195`", ",", "3.6110040740185543`", ",", 
         "0.29362159981883146`", ",", "0.02695599359153326`"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.3373818471735529`"}], ",", 
           RowBox[{"-", "0.011628849875723093`"}], ",", "0.8615230751397037`",
            ",", "0.3792311301174494`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.9417243796312998`"}], ",", "0.3247034292024821`", 
           ",", 
           RowBox[{"-", "0.05278270607687914`"}], ",", 
           "0.0702628053196974`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.15354102199722447`", ",", 
           RowBox[{"-", "0.7391636329660336`"}], ",", "0.05760496665033619`", 
           ",", "0.6532564167933724`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.49697372552684627`"}], ",", 
           RowBox[{"-", "0.8491667376605093`"}], ",", 
           RowBox[{"-", "0.046867427230185825`"}], ",", 
           RowBox[{"-", "0.17244248911390134`"}]}], "}"}]}], "}"}]}], "}"}]}],
     ";"}]}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBmIQveRqqIxy9hvHfVUMciD639mjiiDahElaGUTbbJqh
D6LLVr8wBdEbJ192AtGbz8t4g+g3gjsLQHSnr20hiPa431YDopsYjzeB6P3s
q9pAtJVw50QQfUswYyqIrp+0bCbYfKeUZSCaV5x1NYiumfZgN4gOuKG9F0Q7
fTY6BKInXWw8Ajavf9NZEB2z/vhFsLppT66C3R+reANEnzw9Z4FgCVA86DCY
/lewMGMDkFaa/AxMR518u4yv5Y3jLL+Hy0H0+cDNekva3zhqNfkbgegDzNda
VwDpvf0SHSC67sQWzg1A+svVfVwgGgB/55aP
  "],ExpressionUUID->"b88fc0aa-0bf9-42f3-850b-eabddb8c94ef"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.781868665358759*^9},ExpressionUUID->"980e757d-c4b5-494d-9ae0-\
4a88f4d8c7bb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "19", "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"SOL", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "10"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "0.1235828086979632`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.3967520839657742`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", "0.03299223612343746`"}], 
       ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", "0.16433185172281034`"}], 
       ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.5288773438134461`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.10898300879241624`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.2972820926405407`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.056702672212244225`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.46336455751527517`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.47204891812649336`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0696968063662523`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.874238081735906`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.0018435721490140447`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        "0.010455043931070189`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.15470316606233395`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.029492357359286125`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.05815146107751799`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.32171414718275393`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.11066336384108737`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.5651924598319803`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.9208831782400747`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.05900656450272872`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.48067558590990045`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.4192590324584125`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        "0.005009399096424944`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.028443432620843`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.011003358375071983`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.0028411327400526916`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        "0.006044188340850694`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        "0.06037907368164924`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.006301520647475862`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        "0.0012974494477565304`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.06115479883168333`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.02667443581519061`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.06602607600368243`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.028799184367140383`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", 
        "0.012277799720407764`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        "0.005355317764921131`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", 
        "0.013255786184973006`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        "0.005781894872128027`"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", "=", "0.0031778697009456347`"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", "=", 
     RowBox[{"-", "0.8012893090448667`"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eta", "=", 
     RowBox[{"-", "0.12141014330780674`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eigensystem", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "1.7236675597370992`", ",", "0.06010866076436959`", ",", 
         "0.005865738191342977`", ",", 
         RowBox[{"-", "0.00009645640395144822`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.500050621100711`"}], ",", "0.7060197985015576`", 
           ",", 
           RowBox[{"-", "0.5011319348454517`"}], ",", 
           RowBox[{"-", "0.01876710789298447`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.9218043750845188`", ",", 
           RowBox[{"-", "0.07683866802285587`"}], ",", 
           RowBox[{"-", "0.26425467514023415`"}], ",", 
           RowBox[{"-", "0.2730237715621892`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.8027322289986258`", ",", 
           RowBox[{"-", "0.16389874099980112`"}], ",", "0.12275404725631237`",
            ",", "0.5600800077736865`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.35910797762383295`"}], ",", 
           RowBox[{"-", "0.9128335713022231`"}], ",", 
           RowBox[{"-", "0.19063611469835443`"}], ",", 
           RowBox[{"-", "0.03787087645230416`"}]}], "}"}]}], "}"}]}], "}"}]}],
     ";"}], " "}]}]], "Input",
 CellChangeTimes->{{3.814267106682329*^9, 3.814267120014983*^9}, {
  3.8142671501813955`*^9, 3.814267160844019*^9}, {3.814267260771757*^9, 
  3.8142673112709303`*^9}, {3.8142674146117787`*^9, 3.814267480900354*^9}, {
  3.8142677817834377`*^9, 3.8142677859157147`*^9}, {3.814267876214756*^9, 
  3.814267926218934*^9}, {3.8142679573134456`*^9, 3.814268044283597*^9}, {
  3.814268075252179*^9, 3.814268109205383*^9}, {3.819275104837451*^9, 
  3.819275159655193*^9}, {3.8273325796636815`*^9, 3.8273325929359407`*^9}, {
  3.8292115096067266`*^9, 3.829211538487632*^9}, {3.829220434382343*^9, 
  3.829220477226372*^9}, {3.8292358069379263`*^9, 
  3.8292358174992385`*^9}},ExpressionUUID->"4bd2bbd6-5e3d-456f-baee-\
c145563adb69"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.781868665358759*^9},ExpressionUUID->"a41e5d6c-88f1-4c0e-9880-\
132b57da40d1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "20", "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"SOL", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "10"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "0.19096924028618842`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "1.1798623300440658`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", "0.15118866086334573`"}], 
       ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", "0.17554194274208806`"}], 
       ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.23900695361422764`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.6457911885751383`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.017596393506342848`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.19753758730185858`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.1676705345288664`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.8800817523970748`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.22116382560661235`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.009796899136675568`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.10649718533600015`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.15094917377160155`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.30062537867357225`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.38129598934770803`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.7183535504418482`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.36454979996671566`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "1.2126271375017117`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.04662256243151164`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", 
        "0.15822280144573656`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        "0.5263074148502153`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.13627223838905664`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.4532917433331746`"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", "=", "0.019449702055806206`"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", "=", 
     RowBox[{"-", "0.7214354298051948`"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eta", "=", 
     RowBox[{"-", "1.3624404263734795`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eigensystem", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "2.6116300526777647`", ",", "0.3715857248346739`", ",", 
         "0.02893488314232216`", ",", 
         RowBox[{"-", "0.00662476509043718`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0.38056334388447816`", ",", 
           RowBox[{"-", "0.5374970159418626`"}], ",", "0.7313711663954675`", 
           ",", "0.17710086422824386`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.6756948014376869`"}], ",", "0.5786407808413238`", 
           ",", "0.24392676588461218`", ",", "0.3861490838296805`"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
          "0.9376509225918939`", ",", "0.2908097436743157`", ",", 
           "0.026445550359649142`", ",", "0.18852340229484577`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.10243463403004228`"}], ",", 
           RowBox[{"-", "0.9423262391392189`"}], ",", 
           RowBox[{"-", "0.03069779934786997`"}], ",", 
           "0.31715303860449573`"}], "}"}]}], "}"}]}], "}"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.814267106682329*^9, 3.814267120014983*^9}, {
  3.8142671501813955`*^9, 3.814267160844019*^9}, {3.814267260771757*^9, 
  3.8142673112709303`*^9}, {3.8142674146117787`*^9, 3.814267480900354*^9}, {
  3.8142677817834377`*^9, 3.8142677859157147`*^9}, {3.814267876214756*^9, 
  3.814267926218934*^9}, {3.8142679573134456`*^9, 3.814268044283597*^9}, {
  3.814268075252179*^9, 3.814268109205383*^9}, {3.8142682111330853`*^9, 
  3.814268248159064*^9}, {3.8142689485455933`*^9, 3.8142690297665663`*^9}, {
  3.8142690702732434`*^9, 3.8142691051052237`*^9}, {3.8192752011991463`*^9, 
  3.819275201562336*^9}, {3.8273325994661407`*^9, 3.827332605846505*^9}, {
  3.829211509607724*^9, 3.8292115384896307`*^9}, {3.8292204951134596`*^9, 
  3.8292205096556835`*^9}, {3.8292358273740745`*^9, 
  3.8292358359133854`*^9}},ExpressionUUID->"3e9ce184-e52f-4094-8bc4-\
210069f9df48"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.781868665358759*^9},ExpressionUUID->"b4e8b494-9b92-40a8-9e39-\
dfb8ed464403"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "21", "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"SOL", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "10"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"-", "0.13516325009677066`"}]}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.6768876958545349`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", "0.2504143117558376`"}], 
       ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", 
        RowBox[{"-", "0.18032727438420418`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.41711899304679206`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.5779107605753581`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.004442409500466482`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.30091039833592126`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.055122741015289495`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.872095308797313`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.22542058104485244`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.012410054540720037`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.14113863342017824`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.22801453492931562`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.3765794507160521`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.433249974731696`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.6450537697289901`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.28801100014129993`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "1.0164406676529527`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.035108079695513314`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.06329115533892926`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        "0.22336544145073095`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.08789026040876086`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", 
        "0.3101799407878323`"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", "=", "0.0231605019825335`"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", "=", 
     RowBox[{"-", "0.7527905474350325`"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eta", "=", 
     RowBox[{"-", "1.7813214049646382`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eigensystem", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "1.9567472361787854`", ",", "0.2834149360500743`", ",", 
         "0.03028737633558989`", ",", 
         RowBox[{"-", "0.01031407448280329`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0.5104704368849737`", ",", 
           RowBox[{"-", "0.6466876842004252`"}], ",", "0.56462855617676`", 
           ",", "0.04908732748584499`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.8389218678212732`"}], ",", "0.2863181599142415`", 
           ",", "0.30615681765095615`", ",", "0.34713111932010404`"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
          "0.8742138652635852`", ",", "0.35524804971014257`", ",", 
           "0.10338709457468868`", ",", "0.31442018006712996`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.09286850695580386`"}], ",", 
           RowBox[{"-", "0.9632447008311612`"}], ",", 
           RowBox[{"-", "0.07770976591622941`"}], ",", 
           "0.23978381725573486`"}], "}"}]}], "}"}]}], "}"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBmIQveRqqIxy9hvHfVUMciD639mjiiDahElaGUTbbJqh
D6LLVr8wBdEbJ192AtGbz8t4g+g3gjsLQHSnr20hiPa431YDopsYjzeB6P3s
q9pAtJVw50QQfUswYyqIrp+0bCbYfKeUZSCaV5x1NYhuKJ3IpAKkt7Xv4AHR
mftOCILof7HKYiDa6a+nJoi+e7JOB0QH3NCdBqLnhSYuBNE58fkrQLRD6p5V
IHph4cGqDSVvHO9b3gPTzzi2HuZreeMolap7BERfbNqst6Qd6N/N/kYg+k+m
6tQVQPobz6tpILpk8x6hDUD6SfIqYRANAKu3kG0=
  "],ExpressionUUID->"bb683140-e74a-4a66-a228-bc383e2238df"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.781868665358759*^9},ExpressionUUID->"aca74191-a780-444e-add8-\
c44c93f4d7db"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "22", "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"SOL", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "10"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "0.1169812442373774`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.25961491806396`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", "0.22288330947197643`"}], 
       ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.6457044345380971`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.16611775308556087`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.023090479751037667`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.7028295591170848`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.638047400854801`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.494206779779856`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.012008581279972516`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.2160834481782257`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.18907899303990944`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.663973254610925`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.48234492478335833`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.6457860271865614`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.7227146118913546`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        "0.040164007156915205`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.03689952591438972`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.06781495066462423`"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", "=", "0.0028407070402384216`"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", "=", 
     RowBox[{"-", "0.8008697695875483`"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eta", "=", 
     RowBox[{"-", "1.0524655113901296`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eigensystem", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "1.6968798822244933`", ",", "0.09969928301284031`", ",", 
         "0.0037153342325035484`", ",", 
         RowBox[{"-", "0.0007474365469534534`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0.5252787347860604`", ",", 
           RowBox[{"-", "0.7041320568863518`"}], ",", "0.4777688749460289`", 
           ",", "0.004147213444822623`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.9324547980330715`"}], ",", "0.020636987548367246`",
            ",", "0.25812150501993064`", ",", "0.251943352792405`"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"0.7616886812597067`", ",", 
           RowBox[{"-", "0.23338935462475058`"}], ",", "0.12871809886188768`",
            ",", "0.5905856525636844`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.3447184715535935`"}], ",", 
           RowBox[{"-", "0.9113517733426194`"}], ",", 
           RowBox[{"-", "0.21298612844542045`"}], ",", 
           RowBox[{"-", "0.07241567292270354`"}]}], "}"}]}], "}"}]}], "}"}]}],
     ";"}]}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQAWIQveRqqIxy9hvHfVUMciD639mjiiDahElaGUTbbJqh
D6LLVr8wBdEbJ192AtGbz8t4g+g3gjsLQHSnr20hiPa431YDopsYjzeB6P3s
q9pAtJVw50QQfUswYyqIrp+0bCbYfKeUZSCaV5x1NYhuKJ3IpAKkt7Xv4AHR
mftOCILof7HKYiDa6a+nJoi+e7JOB0S/KenaCqL7JhgcBNGPvbWOgcW9TMH0
08ojp0E0z88zYNplzvfaDSVvHPU3CtWBaImdykf5Wt44zl+4E0zrTd6st6T9
jePUw/5GIFo+XH3mCiDtx6kwC0T36W0R2QCkz3KtEgXRADkqlu0=
  "],ExpressionUUID->"e762ca19-c6cd-463b-ab22-1bce89df9b39"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.781868665358759*^9},ExpressionUUID->"f6cb3812-283f-4e48-b129-\
0e9520b8dcbb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "23", "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"SOL", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "10"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "0.841080621604354`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "1.7713260343432728`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", "0.2827513395596884`"}], 
       ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.7628788573576538`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.34089550825982134`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.18689255145812367`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.2384925351629472`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.7067105344436532`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.3218249317362672`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.04775262705404009`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.19749187822850733`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.15988956178868904`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "1.0318926101280195`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.35628030258211024`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.8171877555785503`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.32259208946718243`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        "0.07800128226582577`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.2495068830843218`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.4177396420958786`"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", "=", "0.03866496466600977`"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", "=", 
     RowBox[{"-", "0.7738361692593736`"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eta", "=", 
     RowBox[{"-", "1.2253349338382324`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eigensystem", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "2.1222278653021176`", ",", "0.2121097080295012`", ",", 
         "0.07203030257303976`", ",", 
         RowBox[{"-", "0.011844382980220497`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0.4525880049163569`", ",", 
           RowBox[{"-", "0.6170008633462547`"}], ",", "0.6301025035541424`", 
           ",", "0.13207901972156555`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.8714236829041813`"}], ",", "0.3252357939962008`", 
           ",", "0.23753295690711765`", ",", "0.2800366718134165`"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"0.670916191832377`", ",", 
           RowBox[{"-", "0.45638198861185375`"}], ",", "0.03867842569400676`",
            ",", "0.5831731504396133`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.5922134636943239`"}], ",", 
           RowBox[{"-", "0.7957105883556881`"}], ",", 
           RowBox[{"-", "0.10756637513223954`"}], ",", 
           RowBox[{"-", "0.06750813238956359`"}]}], "}"}]}], "}"}]}], "}"}]}],
     ";"}]}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBmIQveRqqIxy9hvHfVUMciD639mjiiDahElaGUTbbJqh
D6LLVr8wBdEbJ192AtGbz8t4g+g3gjsLQHSnr20hiPa431YDopsYjzeB6P3s
q9pAtJVw50QQfUswYyqIrp+0bCbYfKeUZSCaV5x1NYhuKJ3IpAKkt7Xv4AHR
mftOCILof7HKYiDa6a+nJoi+e7JOB0RP6JzgrAqk2RhFAkG0/JmdYSD6Us2z
CBB9bV5yw4aSN44tSnVg+n7PoWN8LW8cVb75HAfRYbM36y1pf+O44LK/EYh2
ElwxewWQtt6QOBdE36xcK7EBSOe5zpcE0QA9eo6b
  "],ExpressionUUID->"943d2975-ab0c-4253-82fd-93d0e71613c2"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.781868665358759*^9},ExpressionUUID->"e3ba3135-bcb1-4db6-8d0d-\
b87f79784f9f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "24", "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"SOL", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "10"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "0.1965983306503682`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.44890466662579953`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", "0.2391771532843105`"}], 
       ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.7000781609185449`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.07212417144972504`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.04482900494075679`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.6093871266313391`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.6849432675963518`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.4727274101749613`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.019075497870711753`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.2252200201209269`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.11312312585615127`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.7381674514412201`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.4573024545777556`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.7009763428130176`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.6425421721716614`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        "0.05442150227374106`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.06252069261265175`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.10923159329704428`"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", "=", "0.006117778570901677`"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", "=", 
     RowBox[{"-", "0.7928816178651392`"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eta", "=", 
     RowBox[{"-", "0.959553879587243`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eigensystem", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "1.724464868707565`", ",", "0.11796615790455028`", ",", 
         "0.008262049771014449`", ",", 
         RowBox[{"-", "0.0014675845405408316`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0.5246217651194464`", ",", 
           RowBox[{"-", "0.6959470236521581`"}], ",", "0.4900665912721052`", 
           ",", "0.0162628395920993`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.9266381750103223`"}], ",", "0.056221290618643595`",
            ",", "0.263895384432962`", ",", "0.26180161414646064`"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"0.757826988152686`", ",", 
           RowBox[{"-", "0.2701120694666342`"}], ",", "0.10900913840443165`", 
           ",", "0.5838276575327728`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.386707258283249`"}], ",", 
           RowBox[{"-", "0.8971776241311796`"}], ",", 
           RowBox[{"-", "0.19938532646181864`"}], ",", 
           RowBox[{"-", "0.07599538631455394`"}]}], "}"}]}], "}"}]}], "}"}]}],
     ";"}]}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBWIQveRqqIxy9hvHfVUMciD639mjiiDahElaGUTbbJqh
D6LLVr8wBdEbJ192AtGbz8t4g+g3gjsLQHSnr20hiPa431YDopsYjzeB6P3s
q9pAtJVw50QQfUswYyqIrp+0bCbYfKeUZSCaV5x1NYhuKJ3IpAKkt7Xv4AHR
mftOCILof7HKYiDa6a+nJoi+e7JOB0Rf6OZNVAXSrDxiYLog6GYKiDZ5JFEA
oh/4rq8G0cvO7QDTkxnkGkC0zH9DMB0jJ9e8oeSNI88mMzC9eH/7Cb6WN46f
zv0B06tXb9Zb0v7G0eiJvxGIXhQpMn8FkH73l3sBiC73ny61AUhLHK2SBtEA
5kmcfA==
  "],ExpressionUUID->"e1f939e3-d31b-4e59-9de7-a6961e8b9589"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.781868665358759*^9},ExpressionUUID->"b4a95daf-dc8c-4883-a6d7-\
5641267c6d83"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "25", "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"SOL", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "10"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "0.2825482085891175`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "0.6601475944301813`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", "0.24821723442870028`"}], 
       ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.7364998303620914`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.009998747553858258`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.07050900659826163`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.5264209932434335`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.7124829687371806`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.4468633947319024`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.025514512090247615`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.22534550455086957`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.05149762680499516`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.8009834802234674`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.4311786327345203`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.7400356502644097`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.5725113596068563`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        "0.06482200759055198`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.09069052755670519`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.15442418120773713`"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", "=", "0.010180208718945094`"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", "=", 
     RowBox[{"-", "0.7863311331912781`"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eta", "=", 
     RowBox[{"-", "0.9069060283782859`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eigensystem", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "1.7622930906585563`", ",", "0.13189473772380073`", ",", 
         "0.014432330970069882`", ",", 
         RowBox[{"-", "0.0023081231643403443`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0.5185351749121428`", ",", 
           RowBox[{"-", "0.6872011613236616`"}], ",", "0.5078151316546872`", 
           ",", "0.031616899227736875`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.919251079280332`"}], ",", "0.10092483811574754`", 
           ",", "0.26705983035718345`", ",", "0.2710547496408192`"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"0.7494954553431122`", ",", 
           RowBox[{"-", "0.3100811711303536`"}], ",", "0.0901780823444818`", 
           ",", "0.5779049603482574`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "0.43152089706491475`", ",", "0.8798892107256316`", ",", 
           "0.18312332248027866`", ",", "0.07778522358841762`"}], "}"}]}], 
        "}"}]}], "}"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQAWIQveRqqIxy9hvHfVUMciD639mjiiDahElaGUTbbJqh
D6LLVr8wBdEbJ192AtGbz8t4g+g3gjsLQHSnr20hiPa431YDopsYjzeB6P3s
q9pAtJVw50QQfUswYyqIrp+0bCbYfKeUZSCaV5x1NYhuKJ3IpAKkt7Xv4AHR
mftOCILof7HKYiDa6a+nJoi+e7JOB0SHNBzvVwXSXVMVZ4PorS15S0C0VUsl
mI6KPbcCQt8C00Zhe1o3lLxxnKFwH0wzxaqc4mt54zihYjqYZtqzWW9J+xtH
pTf+RiC6QXf7whVA2sV+7iIQPXdtoswGIH3qYKcsiAYAbD6Wbw==
  "],ExpressionUUID->"87f23a33-d8ff-4031-b236-c008a37e6a9b"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.781868665358759*^9},ExpressionUUID->"91b8bedd-b2af-4422-8b9f-\
a2844e0e6f1a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "26", "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"SOL", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "10"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "0.6074867862094311`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "1.3920643576495237`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", "0.26811525480269516`"}], 
       ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.7754983502300379`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.23680401679089955`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.1538496764610531`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.3134680376115241`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.7264501703075329`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.3605259433845134`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.04129378855600092`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.20803181865123668`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.10180370757998043`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.9615888191345185`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.369927418028009`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.8064726749108985`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.3886885897743958`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.07715369958468889`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.1908729425748326`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        "0.3193759679025216`"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", "=", "0.026903375313261146`"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", "=", 
     RowBox[{"-", "0.7723640370875955`"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eta", "=", 
     RowBox[{"-", "1.0437583181146288`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eigensystem", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "1.9625234772219795`", ",", "0.17832069219794786`", ",", 
         "0.045753129179043235`", ",", 
         RowBox[{"-", "0.007020155442143638`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.4802909631569566`"}], ",", "0.6474040494429134`", 
           ",", 
           RowBox[{"-", "0.5842949555302164`"}], ",", 
           RowBox[{"-", "0.0937442927149347`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.8872448853446511`", ",", 
           RowBox[{"-", "0.2565279540847918`"}], ",", 
           RowBox[{"-", "0.25598713512915705`"}], ",", 
           RowBox[{"-", "0.28541287436132734`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.7030293883368717`", ",", 
           RowBox[{"-", "0.41784210295717067`"}], ",", "0.049239068478337`", 
           ",", "0.5733525706460196`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.5513737303309998`"}], ",", 
           RowBox[{"-", "0.820937018955597`"}], ",", 
           RowBox[{"-", "0.12983202934097687`"}], ",", 
           RowBox[{"-", "0.07206292088431633`"}]}], "}"}]}], "}"}]}], "}"}]}],
     ";"}]}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQAGIQveRqqIxy9hvHfVUMciD639mjiiDahElaGUTbbJqh
D6LLVr8wBdEbJ192AtGbz8t4g+g3gjsLQHSnr20hiPa431YDopsYjzeB6P3s
q9pAtJVw50QQfUswYyqIrp+0bCbYfKeUZSCaV5x1NYhuKJ3IpAKkt7Xv4AHR
mftOCILof7HKYiDa6a+nJoi+e7JOB0SHNBzvVwXSXVMVZ4PorS15S0C0VUsl
mI6KPbcCQt8C02+ul2wE0X4qe7eA6EXznzKoAem1iq/YQHTtxGheEJ1wTEYA
RCu/aRcD0d+a50mA6LTJT9s3lLxxnHXjP5g2nhB5mq/ljeOd0x/AdNyZzXpL
2oHh+cffCESrXNdZsgJIC9UqLgXRs2Mj5TYAaZ/3vvIgGgC58bZN
  "],ExpressionUUID->"609baf7a-9f49-4f06-afc2-6602a9576766"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.781868665358759*^9},ExpressionUUID->"b8a6e37a-3055-4aa2-a0b7-\
9014a62bba82"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "27", "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"SOL", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "10"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "0.6968114251849188`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", 
        RowBox[{"-", "1.5499104661043115`"}]}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", 
        RowBox[{"-", "0.2737908506457963`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.7721227383124175`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.2808047033625457`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.16864644900946218`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.27967740441324207`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", 
        "0.7196868019050208`"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.34409764911819424`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.04410970149841113`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.20379368382186036`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.12773310137336286`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.9909029386292856`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        "0.36320153224506735`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        "0.8122191855873271`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        "0.358923715298174`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", 
        "0.07768649962842912`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.2144739327399494`"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.35893170519955747`"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", "=", "0.03148389856538536`"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", "=", 
     RowBox[{"-", "0.7719868794894541`"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eta", "=", 
     RowBox[{"-", "1.1171755743223823`"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eigensystem", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "2.023104487497016`", ",", "0.19152736623421793`", ",", 
         "0.05559009932774764`", ",", 
         RowBox[{"-", "0.008793260615422783`"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.46954806189270765`"}], ",", "0.6357352126863178`", 
           ",", 
           RowBox[{"-", "0.6028764709118538`"}], ",", 
           RowBox[{"-", "0.10911149226526519`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.8803149151581575`", ",", 
           RowBox[{"-", "0.2863939877169678`"}], ",", 
           RowBox[{"-", "0.2493167070209914`"}], ",", 
           RowBox[{"-", "0.2843682709970795`"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.6906154747298847`", ",", 
           RowBox[{"-", "0.43486712417465406`"}], ",", 
           "0.044143728364644225`", ",", "0.5761876270988041`"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.5698418813775984`"}], ",", 
           RowBox[{"-", "0.8099143445853918`"}], ",", 
           RowBox[{"-", "0.12006789995878435`"}], ",", 
           RowBox[{"-", "0.07001916924915372`"}]}], "}"}]}], "}"}]}], "}"}]}],
     ";"}]}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQAGIQveRqqIxy9hvHfVUMciD639mjiiDahElaGUTbbJqh
D6LLVr8wBdEbJ192AtGbz8t4g+g3gjsLQHSnr20hiPa431YDopsYjzeB6P3s
q9pAtJVw50QQfUswYyqIrp+0bCbYfKeUZSCaV5x1NYhuKJ3IpAKkt7Xv4AHR
mftOCILof7HKYiDa6a+nJoi+e7JOB0SHNBzvVwXSXVMVZ4PorS15S0C0VUsl
mI6KPbcCQt8C02+ul2wE0X4qe7eA6IR3zMpqQPrSq3p9EH3o7DkTEC2RKm0K
os20BaxB9DtXPTBt58jataEE6O5EJTCtczLoLF8LkNZPPgei7e5u1lvS/sbx
OUuAEYguWyy4fAWQ7ll+D0x/y9JU2ACkN/koK4JoACvBsPw=
  "],ExpressionUUID->"9dcffcb0-5127-4757-92f5-240f7f984679"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.781868665358759*^9},ExpressionUUID->"978c0bd2-d152-458f-a520-\
21fc07c1be2f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Minkowski", " ", "solution"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"SOL", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "1", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "2", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"5", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "2", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F1", "[", "5", "]"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "3", "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"F5", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "]"}], 
        "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"3", ",", "2", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"6", ",", "1", ",", "4"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"T10", "[", "1", "]"}], "\[Rule]", "3.2199256013077053`"}], 
       ",", 
       RowBox[{
        RowBox[{"T10", "[", "2", "]"}], "\[Rule]", "15.972325307925695`"}], 
       ",", 
       RowBox[{
        RowBox[{"F1", "[", "6", "]"}], "\[Rule]", 
        RowBox[{"-", "0.3969631361416097`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "1.3896553746512064`"}]}], ",", 
       RowBox[{
        RowBox[{"F3", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.33164241755219265`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "\[Rule]", 
        "0.23785223435311384`"}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.8469123376359929`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.24100624625187428`"}]}], ",", 
       RowBox[{
        RowBox[{"H", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.5706676157765933`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "\[Rule]", 
        RowBox[{"-", "0.3910354567760587`"}]}], ",", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"4", ",", "1", ",", "6"}], "]"}], "\[Rule]", 
        "1.3741251853309389`"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R4", " ", "=", "3.552713678800501`*^-15"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"R6", "=", 
     RowBox[{"-", "1.020564376708424`"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.788690561781598*^9, 3.788690591744718*^9}, {
   3.788690937367816*^9, 3.788691023840242*^9}, 3.8273334417232285`*^9, 
   3.829211196919878*^9, {3.8292112282500696`*^9, 3.829211231344674*^9}, {
   3.8292362249115844`*^9, 3.8292362424951105`*^9}, {3.829236298674787*^9, 
   3.8292363316824255`*^9}, 3.829236794481659*^9, 3.829276752487296*^9, 
   3.8292768125718975`*^9},ExpressionUUID->"797259ec-11bd-4ea9-8528-\
106b7a5209c2"]
},
WindowSize->{1699, 814},
WindowMargins->{{93, Automatic}, {Automatic, 71}},
Magnification:>1.5 Inherited,
FrontEndVersion->"12.0 for Microsoft Windows (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 3857, 80, 276, "Input",ExpressionUUID->"8e83180a-c8b2-4fa1-b343-1cd0640f5b28"],
Cell[4418, 102, 219, 4, 73, "Input",ExpressionUUID->"470a2cf7-d811-4f38-89ad-9717cdb047ca"],
Cell[4640, 108, 9544, 237, 769, "Input",ExpressionUUID->"e684c2af-11f3-42bf-854b-07e4b8309240"],
Cell[14187, 347, 219, 4, 73, "Input",ExpressionUUID->"ba126bf4-6f0c-4680-a530-769e9ede3221"],
Cell[14409, 353, 9277, 234, 769, "Input",ExpressionUUID->"d3b58a33-7a24-47b0-8ab6-de52227fe9aa"],
Cell[23689, 589, 223, 4, 73, "Input",ExpressionUUID->"5c2f097a-08ef-46f8-a901-987cfe502918"],
Cell[23915, 595, 9265, 230, 769, "Input",ExpressionUUID->"f401e27d-7ec6-4309-bda6-f13ff6035ded"],
Cell[33183, 827, 199, 4, 73, "Input",ExpressionUUID->"f4e5cbc0-c836-472d-b393-c21bb1e8191b"],
Cell[33385, 833, 9164, 233, 769, "Input",ExpressionUUID->"0a8073f9-4050-4129-be3b-08297a05e39a"],
Cell[42552, 1068, 199, 4, 73, "Input",ExpressionUUID->"b4a2ee7d-ff26-44da-85be-c6f9b4325093"],
Cell[42754, 1074, 9152, 231, 740, "Input",ExpressionUUID->"cca91856-925a-46ff-84f9-c3d78d6631b0"],
Cell[51909, 1307, 201, 4, 73, "Input",ExpressionUUID->"5916ad15-b04d-4cb6-8765-9b7f7ba7e3cc"],
Cell[52113, 1313, 9169, 231, 769, "Input",ExpressionUUID->"e0d37110-dfba-4516-8df1-3182b0b45e4d"],
Cell[61285, 1546, 199, 4, 73, "Input",ExpressionUUID->"907be8bb-47f9-4cc4-9da5-6ddc59435e9b"],
Cell[61487, 1552, 9198, 232, 769, "Input",ExpressionUUID->"992a3609-1de6-42a4-97f0-40ed842542ec"],
Cell[70688, 1786, 197, 4, 73, "Input",ExpressionUUID->"7a9bc72e-4fcf-45e6-88b6-7fbc32c3c1e6"],
Cell[70888, 1792, 9092, 230, 769, "Input",ExpressionUUID->"de93d063-e471-4c0a-a145-62b99eaa2285"],
Cell[79983, 2024, 201, 4, 73, "Input",ExpressionUUID->"825f7683-f67d-4d5e-b551-071d45c6822c"],
Cell[80187, 2030, 9209, 232, 769, "Input",ExpressionUUID->"82d76de7-50c9-417e-92c4-492e8d877086"],
Cell[89399, 2264, 201, 4, 73, "Input",ExpressionUUID->"a4c98849-7560-4376-9917-233901bcb9d0"],
Cell[89603, 2270, 9040, 224, 624, "Input",ExpressionUUID->"489bcd10-7927-4033-a7cf-e26b7648ba01"],
Cell[98646, 2496, 199, 4, 73, "Input",ExpressionUUID->"a7a3ccb7-a396-4859-a8a1-75e080c88bec"],
Cell[98848, 2502, 9340, 234, 740, "Input",ExpressionUUID->"be7d72f3-a335-442c-859a-1b4b3a466643"],
Cell[108191, 2738, 199, 4, 73, "Input",ExpressionUUID->"08370ec5-9f6a-463b-8733-3c56bb53615f"],
Cell[108393, 2744, 8594, 214, 624, "Input",ExpressionUUID->"4aed50be-5569-45ff-9263-c7947ef6938d"],
Cell[116990, 2960, 196, 4, 73, "Input",ExpressionUUID->"d5a907cf-18e3-4887-9141-692da30f4e01"],
Cell[117189, 2966, 8349, 209, 624, "Input",ExpressionUUID->"222a265c-a27b-4586-be00-6b7af0947d86"],
Cell[125541, 3177, 199, 4, 73, "Input",ExpressionUUID->"ef5eacf2-edba-4e8d-b687-8d02f477238b"],
Cell[125743, 3183, 8396, 208, 595, "Input",ExpressionUUID->"125e21f1-6c17-4f64-9ed8-4474aecf858d"],
Cell[134142, 3393, 201, 4, 73, "Input",ExpressionUUID->"04cf765c-6bdf-462f-96f4-efda96cb13e6"],
Cell[134346, 3399, 8326, 207, 624, "Input",ExpressionUUID->"146462b0-fce7-43ba-9825-2354dd293d7c"],
Cell[142675, 3608, 201, 4, 73, "Input",ExpressionUUID->"00b26028-07cd-40bd-b45d-4d47e7254832"],
Cell[142879, 3614, 8398, 212, 595, "Input",ExpressionUUID->"e3bdc617-d61c-4b9d-bc6b-0dbe8ceaf6d6"],
Cell[151280, 3828, 199, 4, 73, "Input",ExpressionUUID->"b11e0abd-d954-473a-984d-5396529f2daa"],
Cell[151482, 3834, 8502, 210, 595, "Input",ExpressionUUID->"da5e60de-ab1c-4569-aac0-ad39f5480b6a"],
Cell[159987, 4046, 199, 4, 73, "Input",ExpressionUUID->"ecde5897-affa-43ec-bbbf-dd5ae612bf6f"],
Cell[160189, 4052, 7995, 206, 624, "Input",ExpressionUUID->"b88fc0aa-0bf9-42f3-850b-eabddb8c94ef"],
Cell[168187, 4260, 147, 3, 73, "Input",ExpressionUUID->"980e757d-c4b5-494d-9ae0-4a88f4d8c7bb"],
Cell[168337, 4265, 8955, 228, 711, "Input",ExpressionUUID->"4bd2bbd6-5e3d-456f-baee-c145563adb69"],
Cell[177295, 4495, 147, 3, 73, "Input",ExpressionUUID->"a41e5d6c-88f1-4c0e-9880-132b57da40d1"],
Cell[177445, 4500, 8482, 212, 624, "Input",ExpressionUUID->"3e9ce184-e52f-4094-8bc4-210069f9df48"],
Cell[185930, 4714, 147, 3, 73, "Input",ExpressionUUID->"b4e8b494-9b92-40a8-9e39-dfb8ed464403"],
Cell[186080, 4719, 7976, 206, 624, "Input",ExpressionUUID->"bb683140-e74a-4a66-a228-bc383e2238df"],
Cell[194059, 4927, 147, 3, 73, "Input",ExpressionUUID->"aca74191-a780-444e-add8-c44c93f4d7db"],
Cell[194209, 4932, 7841, 202, 595, "Input",ExpressionUUID->"e762ca19-c6cd-463b-ab22-1bce89df9b39"],
Cell[202053, 5136, 147, 3, 73, "Input",ExpressionUUID->"f6cb3812-283f-4e48-b129-0e9520b8dcbb"],
Cell[202203, 5141, 7816, 201, 595, "Input",ExpressionUUID->"943d2975-ab0c-4253-82fd-93d0e71613c2"],
Cell[210022, 5344, 147, 3, 73, "Input",ExpressionUUID->"e3ba3135-bcb1-4db6-8d0d-b87f79784f9f"],
Cell[210172, 5349, 7881, 203, 595, "Input",ExpressionUUID->"e1f939e3-d31b-4e59-9de7-a6961e8b9589"],
Cell[218056, 5554, 147, 3, 73, "Input",ExpressionUUID->"b4a95daf-dc8c-4883-a6d7-5641267c6d83"],
Cell[218206, 5559, 7775, 200, 595, "Input",ExpressionUUID->"87f23a33-d8ff-4031-b236-c008a37e6a9b"],
Cell[225984, 5761, 147, 3, 73, "Input",ExpressionUUID->"91b8bedd-b2af-4422-8b9f-a2844e0e6f1a"],
Cell[226134, 5766, 8038, 205, 595, "Input",ExpressionUUID->"609baf7a-9f49-4f06-afc2-6602a9576766"],
Cell[234175, 5973, 147, 3, 73, "Input",ExpressionUUID->"b8a6e37a-3055-4aa2-a0b7-9014a62bba82"],
Cell[234325, 5978, 7990, 204, 595, "Input",ExpressionUUID->"9dcffcb0-5127-4757-92f5-240f7f984679"],
Cell[242318, 6184, 147, 3, 73, "Input",ExpressionUUID->"978c0bd2-d152-458f-a520-21fc07c1be2f"],
Cell[242468, 6189, 6277, 159, 363, "Input",ExpressionUUID->"797259ec-11bd-4ea9-8528-106b7a5209c2"]
}
]
*)


